Integral, mean and covariance of the simplex-truncated multivariate normal distribution

Compositional data, which is data consisting of fractions or probabilities, is common in many fields including ecology, economics, physical science and political science. If these data would otherwise be normally distributed, their spread can be conveniently represented by a multivariate normal distribution truncated to the non-negative space under a unit simplex. Here this distribution is called the simplex-truncated multivariate normal distribution. For calculations on truncated distributions, it is often useful to obtain rapid estimates of their integral, mean and covariance; these quantities characterising the truncated distribution will generally possess different values to the corresponding non-truncated distribution. In this paper, three different approaches that can estimate the integral, mean and covariance of any simplex-truncated multivariate normal distribution are described and compared. These three approaches are (1) naive rejection sampling, (2) a method described by Gessner et al. that unifies subset simulation and the Holmes-Diaconis-Ross algorithm with an analytical version of elliptical slice sampling, and (3) a semi-analytical method that expresses the integral, mean and covariance in terms of integrals of hyperrectangularly-truncated multivariate normal distributions, the latter of which are readily computed in modern mathematical and statistical packages. Strong agreement is demonstrated between all three approaches, but the most computationally efficient approach depends strongly both on implementation details and the dimension of the simplex-truncated multivariate normal distribution. For computations in low-dimensional distributions, the semi-analytical method is fast and thus should be considered. As the dimension increases, the Gessner et al. method becomes the only practically efficient approach of the methods tested here.

==> anc/Overarching_Comparison_of_Methods_Part_1_Calculations.m <==
function Overarching_Comparison_of_Methods_Part_1_Calculations

clear all
close all
clc

Ndist = 100;
% Number of distributions tested per dimension.

for n = [2:4 6 8:10]
    Calculate_Results_For_Dimension(n,Ndist,'');
end
Calculate_Results_For_Dimension(7,Ndist,'higher_thinning');
Calculate_Results_For_Dimension(5,Ndist,'cautious');


function Calculate_Results_For_Dimension(n,Ndist,extras)
disp(['Starting calculations for dimension ' num2str(n) '...'])

Z_NRS = NaN*ones(Ndist,1); t_NRS = Z_NRS;
mu_tau_NRS = NaN*ones(Ndist*n,1);
sigma_tau_NRS = NaN*ones(Ndist*n^2,1);
Z_Gessner = Z_NRS;                 Z_SAM = Z_NRS;
t_Gessner = t_NRS;                 t_SAM = t_NRS;
mu_tau_Gessner = mu_tau_NRS;       mu_tau_SAM = mu_tau_NRS;
sigma_tau_Gessner = sigma_tau_NRS; sigma_tau_SAM = sigma_tau_NRS;


if strcmp(extras,'cautious') == true
    Z_SAM_cautious = Z_SAM;
    t_SAM_cautious = t_SAM;
    mu_tau_SAM_cautious = mu_tau_SAM;
    sigma_tau_SAM_cautious = sigma_tau_SAM;
end
if strcmp(extras,'higher_thinning') == true
    Z_Gessner_hithin = Z_Gessner;
    t_Gessner_hithin = t_Gessner;
    mu_tau_Gessner_hithin = mu_tau_Gessner;
    sigma_tau_Gessner_hithin = sigma_tau_Gessner;
end


% Initialising vectors for storing results.

for n_dist = 1:Ndist
    [mu,sigma]=sample_mu_sigma(n);
    % Randomly sample mu and sigma.
    
    if n <= 7 % Only compute this if its median computation time < 100 seconds.
        [n n_dist Ndist 1]
        [Z,mu_tau,sigma_tau,computation_time] = Calculate_All(mu,sigma,'NRS');
        Z_NRS(n_dist,1) = Z;
        t_NRS(n_dist,1) = computation_time;
        mu_tau_NRS(n*(n_dist-1)+1:n*n_dist,1) = mu_tau;
        sigma_tau_NRS(n^2*(n_dist-1)+1:n^2*n_dist,1) = sigma_tau(:);
    end
    
    [n n_dist Ndist 2]
    [Z,mu_tau,sigma_tau,computation_time] = Calculate_All(mu,sigma,'Gessner_standard');
    Z_Gessner(n_dist,1) = Z;
    t_Gessner(n_dist,1) = computation_time;
    mu_tau_Gessner(n*(n_dist-1)+1:n*n_dist,1) = mu_tau;
    sigma_tau_Gessner(n^2*(n_dist-1)+1:n^2*n_dist,1) = sigma_tau(:);
    
    if n <= 5 % Only compute this if its median computation time < 100 seconds.
        [n n_dist Ndist 3]
        [Z,mu_tau,sigma_tau,computation_time] = Calculate_All(mu,sigma,'SAM_standard');
        Z_SAM(n_dist,1) = Z;
        t_SAM(n_dist,1) = computation_time;
        mu_tau_SAM(n*(n_dist-1)+1:n*n_dist,1) = mu_tau;
        sigma_tau_SAM(n^2*(n_dist-1)+1:n^2*n_dist,1) = sigma_tau(:);
        
        if strcmp(extras,'cautious') == true
            [n n_dist Ndist 4]
            [Z,mu_tau,sigma_tau,computation_time] = Calculate_All(mu,sigma,'SAM_cautious');
            Z_SAM_cautious(n_dist,1) = Z;
            t_SAM_cautious(n_dist,1) = computation_time;
            mu_tau_SAM_cautious(n*(n_dist-1)+1:n*n_dist,1) = mu_tau;
            sigma_tau_SAM_cautious(n^2*(n_dist-1)+1:n^2*n_dist,1) = sigma_tau(:);
        end
    end

    if strcmp(extras,'higher_thinning') == true
        [n n_dist Ndist 5]
        [Z,mu_tau,sigma_tau,computation_time] = Calculate_All(mu,sigma,'Gessner_higher_thinning');
        Z_Gessner_hithin(n_dist,1) = Z;
        t_Gessner_hithin(n_dist,1) = computation_time;
        mu_tau_Gessner_hithin(n*(n_dist-1)+1:n*n_dist,1) = mu_tau;
        sigma_tau_Gessner_hithin(n^2*(n_dist-1)+1:n^2*n_dist,1) = sigma_tau(:);
    end

end
save(['Results_Dimension_' num2str(n)])
% Calculate the results.



function [Z,mu_tau,sigma_tau,computation_time] = Calculate_All(mu,sigma,calculation_method)

M_samples = 1e4;
show_progress = 'false';

tStart = tic;
switch calculation_method
    case 'NRS'
        [Z,mu_tau,sigma_tau] = subcode_STMND_Using_Naive_Rejection_Sampling(mu,sigma,M_samples,show_progress);
    case 'Gessner_standard'
        [Z,mu_tau,sigma_tau] = subcode_STMND_Using_Gessner_et_al_Method(mu,sigma,M_samples,show_progress,'normal_thinning');
    case 'Gessner_higher_thinning'
        [Z,mu_tau,sigma_tau] = subcode_STMND_Using_Gessner_et_al_Method(mu,sigma,M_samples,show_progress,'higher_thinning');
    case 'SAM_bivariate'
        [Z,mu_tau,sigma_tau] = subcode_STMND_Using_Semi_Analytical_Method_Bivariate_Only(mu,sigma);
    case 'SAM_standard'
        [Z,mu_tau,sigma_tau] = subcode_STMND_Using_Semi_Analytical_Method(mu,sigma,'standard');
    case 'SAM_cautious'
        [Z,mu_tau,sigma_tau] = subcode_STMND_Using_Semi_Analytical_Method(mu,sigma,'cautious');
    otherwise
        error(['Unknown calculation method: ' calculation_method])
end
computation_time = toc(tStart)

all_results = [Z; mu_tau; sigma_tau(:)];
if sum([isnan(all_results); isinf(all_results)]) > 0
    mu
    sigma
    Z
    mu_tau
    sigma_tau
    calculation_method
    error('There is a problem with the calculation of Z, mu_tau or sigma_tau.')
end


function [mu,sigma]=sample_mu_sigma(n)

sigma_ii_upper = 0.25;
% Upper limit on the uniform distribution from which
% all sigma_ii are sampled.

while 1
   mu = rand(n,1);
   if sum(mu) <= 1
       break
   end
   % Sample all mu elements from U(0,1), subject to sum(mu elements)<1.
end

while 1
    sigma = rand(n,1)*sigma_ii_upper*ones(1,n).*eye(n);
    for i = 1:n
        for j = i+1:n
            rho_ij = rand-0.5;
            % Sample rho_ij from U(-0.5,0.5)

            sigma_ij = rho_ij*sqrt(sigma(i,i)*sigma(j,j));
            sigma(i,j) = sigma_ij;
            sigma(j,i) = sigma_ij;
        end
    end
    if min(eig(sigma))>= 0
       break
    end
    % This ensures that the covariance matrix is positive semi-definite.
end


==> anc/Overarching_Comparison_of_Methods_Part_2_Figures.m <==
function Overarching_Comparison_of_Methods_Part_2_Figures
clear all
close all
clc

Generate_Accuracy_Figure_For_Dimension(2,'Fig3_');
Generate_Accuracy_Figure_For_Dimension(3,'Fig4_');
Generate_Accuracy_Figure_For_Dimension(4,'Fig5_');
Generate_Accuracy_Figure_For_Dimension_Including_Cautious(5,'Fig6_');
Generate_Accuracy_Figure_For_Two_Dimensions_Including_HiThin([6 7],'Fig7_');
Generate_Computational_Time_Comparison_Figure('Fig8_') % Fig. 8

function Generate_Accuracy_Figure_For_Dimension(n,figure_results_location)
close all
load(['Results_Dimension_' num2str(n)])
figure
plot_and_compare(Z_NRS,Z_Gessner,Z_SAM,'{\itZ}',[1 2],n)
plot_and_compare(mu_tau_NRS,mu_tau_Gessner,mu_tau_SAM,'(\mu_\tau)_{\iti}',[3 4],n)
plot_and_compare(sigma_tau_NRS,sigma_tau_Gessner,sigma_tau_SAM,'(\sigma_\tau)_{\itij}',[5 6],n)
set(gcf,'Position',[123   215   698   732])
print(gcf,[figure_results_location 'Results_Dimension_' num2str(n)],'-dpng',['-r','500'],'-opengl')

function plot_and_compare(x_NRS,x_Gessner,x_SAM,x_name,subplotnum,n)
minL = min([x_NRS; x_Gessner; x_SAM]);
maxL = max([x_NRS; x_Gessner; x_SAM]);
if max(abs(x_SAM)) > 10 * max(abs([x_NRS; x_Gessner]))
    [minL,maxL] = show_the_discrepancies(x_NRS,x_Gessner,x_SAM,x_name,n,'standard');
end
subplot(3,2,subplotnum(1))
hold on
plot(x_NRS,x_Gessner,'ok','MarkerFaceColor','k')
xlabel(['Naive rejection sampling: ' x_name])
ylabel(['Gessner {\itet al}. method: ' x_name])
plot([minL maxL],[minL maxL],'k')
axis([minL maxL  minL maxL])
xt = xticks; yticks(xt)
subplot(3,2,subplotnum(2))
hold on
plot(x_NRS,x_SAM,'ok','MarkerFaceColor','k')
xlabel(['Naive rejection sampling: ' x_name])
ylabel(['Semi-analytical method: ' x_name])
plot([minL maxL],[minL maxL],'k')
axis([minL maxL  minL maxL])
xt = xticks; yticks(xt)

function Generate_Accuracy_Figure_For_Dimension_Including_Cautious(n,figure_results_location)
close all
load(['Results_Dimension_' num2str(n)])
figure
plot_and_compare_cautious(Z_NRS,Z_Gessner,Z_SAM,Z_SAM_cautious,'{\itZ}',1:3,n)
plot_and_compare_cautious(mu_tau_NRS,mu_tau_Gessner,mu_tau_SAM,mu_tau_SAM_cautious,'(\mu_\tau)_{\iti}',4:6,n)
plot_and_compare_cautious(sigma_tau_NRS,sigma_tau_Gessner,sigma_tau_SAM,sigma_tau_SAM_cautious,'(\sigma_\tau)_{\itij}',7:9,n)
set(gcf,'Position',[123   215   1047   732])
print(gcf,[figure_results_location 'Results_Dimension_' num2str(n)],'-dpng',['-r','500'],'-opengl')

function plot_and_compare_cautious(x_NRS,x_Gessner,x_SAM,x_SAM_cautious,x_name,subplotnum,n)
minL = min([x_NRS; x_Gessner; x_SAM; x_SAM_cautious]);
maxL = max([x_NRS; x_Gessner; x_SAM; x_SAM_cautious]);
if max(abs(x_SAM)) > 10 * max(abs([x_NRS; x_Gessner]))
    [minL,maxL] = show_the_discrepancies(x_NRS,x_Gessner,x_SAM,x_name,n,'standard')
end
if max(abs(x_SAM_cautious)) > 10 * max(abs([x_NRS; x_Gessner]))
    [minL,maxL] = show_the_discrepancies(x_NRS,x_Gessner,x_SAM_cautious,x_name,n,'cautious')
end
subplot(3,3,subplotnum(1))
hold on
plot(x_NRS,x_Gessner,'ok','MarkerFaceColor','k')
xlabel(['Naive rejection sampling: ' x_name])
ylabel(['Gessner {\itet al}. method: ' x_name])
plot([minL maxL],[minL maxL],'k')
axis([minL maxL  minL maxL])
xt = xticks; yticks(xt)
subplot(3,3,subplotnum(2))
hold on
plot(x_NRS,x_SAM,'ok','MarkerFaceColor','k')
xlabel(['Naive rejection sampling: ' x_name])
ylabel(['Semi-analytical method: ' x_name])
plot([minL maxL],[minL maxL],'k')
axis([minL maxL  minL maxL])
xt = xticks; yticks(xt)
subplot(3,3,subplotnum(3))
hold on
plot(x_NRS,x_SAM_cautious,'ok','MarkerFaceColor','k')
xlabel(['Naive rejection sampling: ' x_name])
ylabel({'Semi-analytical method';['with higher accuracy: ' x_name]})
plot([minL maxL],[minL maxL],'k')
axis([minL maxL  minL maxL])
xt = xticks; yticks(xt)

function Generate_Accuracy_Figure_For_Two_Dimensions_Including_HiThin(dim,figure_results_location)
close all
figure
hold on
load(['Results_Dimension_' num2str(dim(1))])
plot_and_compare_NRS_Gessner(Z_NRS,Z_Gessner,mu_tau_NRS,mu_tau_Gessner,sigma_tau_NRS,sigma_tau_Gessner,[1 4 7])
subplot(3,3,1)
xticks([5e-3 10e-3 15e-3])
yticks([5e-3 10e-3 15e-3])
xticklabels({'0.005','0.010','0.015'})
yticklabels({'0.005','0.010','0.015'})

load(['Results_Dimension_' num2str(dim(2))])
plot_and_compare_NRS_Gessner_hithin(Z_NRS,Z_Gessner,Z_Gessner_hithin,'{\itZ}',2:3,n)
plot_and_compare_NRS_Gessner_hithin(mu_tau_NRS,mu_tau_Gessner,mu_tau_Gessner_hithin,'(\mu_\tau)_{\iti}',5:6,n)
plot_and_compare_NRS_Gessner_hithin(sigma_tau_NRS,sigma_tau_Gessner,sigma_tau_Gessner_hithin,'(\sigma_\tau)_{\itij}',8:9,n)
set(gcf,'Position',[123   215   1047   732])
print(gcf,[figure_results_location 'Results_Dimensions_' num2str(dim(1)) '_and_' num2str(dim(2))],'-dpng',['-r','500'],'-opengl')

function plot_and_compare_NRS_Gessner_hithin(x_NRS,x_Gessner,x_Gessner_hithin,x_name,subplotnum,n)
minL = min([x_NRS; x_Gessner; x_Gessner_hithin]);
maxL = max([x_NRS; x_Gessner; x_Gessner_hithin]);
if max(abs(x_Gessner_hithin)) > 10 * max(abs([x_NRS; x_Gessner]))
    [minL,maxL] = show_the_discrepancies(x_NRS,x_Gessner,x_Gessner_hithin,x_name,n,'standard');
end
subplot(3,3,subplotnum(1))
hold on
plot(x_NRS,x_Gessner,'ok','MarkerFaceColor','k')
xlabel(['Naive rejection sampling: ' x_name])
ylabel(['Gessner {\itet al}. method: ' x_name])
plot([minL maxL],[minL maxL],'k')
axis([minL maxL  minL maxL])
xt = xticks; yticks(xt)
subplot(3,3,subplotnum(2))
hold on
plot(x_NRS,x_Gessner_hithin,'ok','MarkerFaceColor','k')
xlabel(['Naive rejection sampling: ' x_name])
ylabel({'Gessner {\itet al}. method';['with higher thinning: ' x_name]})
plot([minL maxL],[minL maxL],'k')
axis([minL maxL  minL maxL])
xt = xticks; yticks(xt)


function plot_and_compare_NRS_Gessner(Z_NRS,Z_Gessner,mu_tau_NRS,mu_tau_Gessner,sigma_tau_NRS,sigma_tau_Gessner,subplotnum)
minZL = min([Z_NRS; Z_Gessner]);
maxZL = max([Z_NRS; Z_Gessner]);
subplot(3,3,subplotnum(1))
hold on
plot(Z_NRS,Z_Gessner,'ok','MarkerFaceColor','k')
xlabel('Naive rejection sampling: {\itZ}')
ylabel('Gessner {\itet al}. method: {\itZ}')
plot([minZL maxZL],[minZL maxZL],'k')
axis([minZL maxZL  minZL maxZL])
xt = xticks; yticks(xt)
minmuL = min([mu_tau_NRS; mu_tau_Gessner]);
maxmuL = max([mu_tau_NRS; mu_tau_Gessner]);
subplot(3,3,subplotnum(2))
hold on
plot(mu_tau_NRS,mu_tau_Gessner,'ok','MarkerFaceColor','k')
xlabel('Naive rejection sampling: (\mu_\tau)_{\iti}')
ylabel('Gessner {\itet al}. method: (\mu_\tau)_{\iti}')
plot([minmuL maxmuL],[minmuL maxmuL],'k')
axis([minmuL maxmuL  minmuL maxmuL])
xt = xticks; yticks(xt)
minSL = min([sigma_tau_NRS; sigma_tau_Gessner]);
maxSL = max([sigma_tau_NRS; sigma_tau_Gessner]);
subplot(3,3,subplotnum(3))
hold on
plot(sigma_tau_NRS,sigma_tau_Gessner,'ok','MarkerFaceColor','k')
xlabel('Naive rejection sampling: (\sigma_\tau)_{\itij}')
ylabel('Gessner {\itet al}. method: (\sigma_\tau)_{\itij}')
plot([minSL maxSL],[minSL maxSL],'k')
axis([minSL maxSL  minSL maxSL])
xt = xticks; yticks(xt)

function [minL,maxL] = show_the_discrepancies(x_NRS,x_Gessner,x_SAM,x_name,n,SAM_type)
disp(['Oops, SAM of ' SAM_type ' type is out by >1 order of magnitude...'])
disp(['for plot of dimension ' num2str(n) ' and plot ' x_name '.'])
% This IF-THEN statement is only activated if the SAM estimates are
% really bad.
minL = min([x_NRS; x_Gessner]);
maxL = max([x_NRS; x_Gessner]);
% Modify the figure axes to be based only on NRS and Gessner methods.
deltaL = maxL-minL;
minL = minL - 0.5*deltaL;
maxL = maxL + 0.5*deltaL;
% Also make these axes a bit more generous than usual.

FractionOfElementsNotShownOnFigure = (sum(x_SAM>maxL)+sum(x_SAM<minL))/length(x_SAM)
% Display how many elements are not being shown on the plot because
% the SAM estimates are so bad.
switch x_name
    case '{\itZ}'
        distribution_elements_per_vector = 1;
    case '(\mu_\tau)_{\iti}'
        distribution_elements_per_vector = n;
    case '(\sigma_\tau)_{\itij}'
        distribution_elements_per_vector = n^2;
    otherwise
        error('Unknown x_name')
end
x_SAM_too_large_elements = find(x_SAM > maxL);
x_SAM_too_small_elements = find(x_SAM < minL);
x_SAM_too_large_elements_belong_to_distribution = ceil(x_SAM_too_large_elements/distribution_elements_per_vector);
x_SAM_too_small_elements_belong_to_distribution = ceil(x_SAM_too_small_elements/distribution_elements_per_vector);
IncorrectlyCalculatedDistributions = ...
    unique([x_SAM_too_large_elements_belong_to_distribution;
    x_SAM_too_small_elements_belong_to_distribution]);
FractionOfDistributionsContainingElementsNotShownOnFigure = ...
    size(IncorrectlyCalculatedDistributions)/(size(x_SAM)/distribution_elements_per_vector)
% Display how many distributions contain elements that are not being
% shown on the plot because the SAM elements are so bad.
LowestElementNotShownOnFigure = min(x_SAM(x_SAM_too_small_elements))
HighestElementNotShownOnFigure = max(x_SAM(x_SAM_too_large_elements))
% Show the worst estimates.


function Generate_Computational_Time_Comparison_Figure(figure_results_location)
close all
n=(2:10);
% Dimension of distributions tested.
for dim = 1:length(n)
    [t_NRS(:,dim),t_Gessner(:,dim),t_SAM(:,dim)] = Extract_Computation_Time_Results_For_Dimension(n(dim));
end
figure
hold on
t_NRS_CI = prctile(t_NRS,[15.9; 50; 84.1]);
errorbar(n,t_NRS_CI(2,:),t_NRS_CI(2,:)-t_NRS_CI(1,:),t_NRS_CI(3,:)-t_NRS_CI(2,:),'-ok','MarkerFaceColor','k');
t_Gessner_CI = prctile(t_Gessner,[15.9; 50; 84.1]);
errorbar(n,t_Gessner_CI(2,:),t_Gessner_CI(2,:)-t_Gessner_CI(1,:),t_Gessner_CI(3,:)-t_Gessner_CI(2,:),'-ob','MarkerFaceColor','b');
t_SAM_CI = prctile(t_SAM,[15.9; 50; 84.1]);
errorbar(n,t_SAM_CI(2,:),t_SAM_CI(2,:)-t_SAM_CI(1,:),t_SAM_CI(3,:)-t_SAM_CI(2,:),'-or','MarkerFaceColor','r');
xlim([n(1)-0.5 n(end)+0.5])
set(gca, 'YScale', 'log')
ylim([0.01 1000])
yticks([0.01 0.1 1 10 100 1000])
yticklabels({'0.01','0.1','1','10','100','1000'})
legend('Naive rejection sampling','Gessner {\itet al.} method',...
    'Semi-analytical method','Location','SouthEast')
xlabel('Dimension of the simplex-truncated multivariate normal distribution')
ylabel('Computation time (s)')
set(gca,'YGrid','on','YMinorGrid','off')
print(gcf,[figure_results_location 'Results_Computation_Time'],'-dpng',['-r','500'],'-opengl')

function [t_NRS,t_Gessner,t_SAM] = Extract_Computation_Time_Results_For_Dimension(D)
load(['Results_Dimension_' num2str(D)])


==> anc/subcode_STMND_Using_Gessner_et_al_Method.m <==
function [Z_unbiased,mu_tau,sigma_tau,x_samples,Z_biased]=subcode_STMND_Using_Gessner_et_al_Method(mu,sigma,M_samples,show_progress,thinning_type)
% This script uses the method of Gessner et al. to obtain samples, and
% estimate the integral Z, mean vector mu_tau and covariance matrix
% sigma_tau of the unit simplex-truncated multivariate normal distribution,
% associated with the corresponding non-truncated multivariate normal
% distribution that has mean vector mu and covariance matrix sigma.

n=length(mu);
% Dimension of the distribution.

A = [-1*ones(1,n); eye(n)];
c = [1 - sum(mu); mu];
% The constraints defining the simplex are written in vectorial form,
% A y + c >= 0, for the purposes of the algorithms.

% Also, for the purposes of the algorithm, the origin is moved to mu, so
% that the vector v used in elliptical slice sampling is sampling from 
% a multivariate normal distribution with a mean of zero.

ThinningFactor_Subset = 10;
switch thinning_type
    case 'normal_thinning'
        ThinningFactor_HDR_ESS = 2;
    case 'higher_thinning'
        ThinningFactor_HDR_ESS = 10;
    otherwise
        error('Unknown thinning_type')
end
% These factors thin the MCMC chain used for elliptical slice sampling. 
% Separate thinning factors are listed for subset simulation (that provides
% a biased estimate of Z), and for the HDR algorithm (that provides an 
% unbiased estimate of Z) and ESS used outside of these 2 algorithms (that
% provides unbiased estimates of mu and sigma).
% If these thinning factors are set to 1, no thinning is performed and no
% samples are discarded. If these factors are set to N, every sample kept
% involves also discarding N-1 samples.

rho=0.5;
% Proportion of samples kept at each step of the subset simulation and 
% Holmes-Diaconis-Ross algorithms. This is used firstly to define the 
% adaptive sequence of nested domains in subset simulation (for a
% biased estimate of Z), and then the obtained sequence of nested domains
% are used non-adaptively in the HDR algorithm (for an unbiased estimate of
% Z). Thus the final value of Z obtained from these two algorithms uses a 
% sequence of nested domains that approximately keeps the proportion rho of 
% samples when moving from one domain to the next nested domain.

if show_progress == true
    disp('Starting subset simulation and the Holmes-Diaconis-Ross algorithm to get Z...')
end
[Z_unbiased,Z_biased] = SubsetSimulation_and_HolmesDiaconisRossAlgorithm(mu,sigma,A,c,M_samples,ThinningFactor_Subset,ThinningFactor_HDR_ESS,rho,show_progress);
if show_progress == true
    disp('Finished subset simulation and the Holmes-Diaconis-Ross algorithm.')
    disp('Starting the elliptical slice sampling algorithm to get mu_tau and sigma_tau...')
end
y_samples=EllipticalSliceSampling(mu,sigma,A,c,M_samples,ThinningFactor_HDR_ESS);
if show_progress == true
    disp('Finished the elliptical slice sampling algorithm')
end

x_samples = zeros(size(y_samples));
for n=1:M_samples
    x_samples(:,n)=y_samples(:,n)+mu;
end
% Transform x back to its original coordinates.

mu_tau = mean(x_samples,2);
sigma_tau = cov(x_samples');



function [Z_unbiased,Z_biased] = SubsetSimulation_and_HolmesDiaconisRossAlgorithm(mu,sigma,A,c,M_samples_HDR,ThinningFactor_Subset,ThinningFactor_HDR_ESS,rho,show_progress)

gamma = [];
% Initialise gamma, whose s-th element indicates the shift value of the 
% s-th nested domain.

for part = 1:2
    % In part 1 (subset simulation), we obtain a biased estimate of Z, and
    % a sequence of nested regions (indicated by the vector gamma) to use
    % for the unbiased estimate of Z obtained in part 2.
        
    % In part 2 (Holmes-Diaconis-Ross algorithm), we use the sequence of
    % nested regions obtained from part 1 to obtain an unbiased estimated
    % of Z.
    
    switch part
        case 1
            ThinningFactor = ThinningFactor_Subset;
            algorithm_name = 'subset simulation';
            M_samples = 16;
            % To find the nested region, 16 samples is sufficient according to Gessner et al. (2020).
        case 2
            ThinningFactor = ThinningFactor_HDR_ESS;
            algorithm_name = 'HDR algorithm';
            M_samples = M_samples_HDR;
            % Use the full set of samples when obtaining an accurate
            % estimate of Z.
    end

    y = mvnrnd(zeros(size(mu)),sigma,M_samples)';
    % Our first sample is from a domain free of truncations, covering the
    % whole space.
    
    logZ=0;
    % Our first guess is Z=1, i.e. logZ = 0. This Z will reduce through the
    % subset simulation and HDR algorithms as we further truncate the 
    % space.
    
    s = -1;
    while 1
        s=s+1;
        g=zeros(M_samples,1);
        for m = 1:M_samples
            g(m)=-min(A*y(:,m)+c);
        end
        % A g_m value is calculated for each sample m. For a given sample,
        % if g_m is positive then it is outside the target simplex region.
        % If g_m is negative, it is within the target region.
        
        if part == 1
            gamma(s+1) = max(prctile(g,rho*100),0);
            % We find the value of gamma so that a proportion rho of the
            % samples have g_m values less than gamma.
            % Note that if gamma <= 0, we set gamma = 0 and stop the
            % algorithm because we have finally have a sufficient number of
            % samples within the target simplex region!
        end
        
        logZ = logZ + log(sum(g<gamma(s+1))) - log(M_samples);
        % Update the value of Z. 
        
        if show_progress == true
            disp(['Undertaking ' algorithm_name ', current gamma being sampled from = ' num2str(gamma(s+1)) '.'])
        end
        if gamma(s+1) == 0
            if show_progress == true
                disp(['Reached the target simplex region! The ' algorithm_name ' will conclude.'])
            end
            break
        end
        % The algorithm concludes.
        
        y = EllipticalSliceSampling(mu,sigma,A,c+gamma(s+1),M_samples,ThinningFactor);
        % Perform elliptical slice sampling on the nested domain to get the
        % next batch of samples.
    end
    
    switch part
        case 1
            Z_biased = exp(logZ);
        case 2
            Z_unbiased = exp(logZ);
        otherwise
            error('Unknown part')
    end
    
end





function y = EllipticalSliceSampling(mu,sigma,A,c,M_samples,ThinningFactor)

q = rand(size(mu)); y_0 = q/sum(q)*rand - mu;
% Make an arbitrary selection for first point so that it is within the
% simplex. Note that coordinates of y0 are moved so that origin is at mu.

y = zeros(length(mu),M_samples);
y_t = y_0;
for m_sample = 1:M_samples
    for thin=1:ThinningFactor
        nu = mvnrnd(zeros(size(mu)),sigma)';
        theta_F = NaN*ones(2*length(c),1);
        for i=1:length(c)
            A_i = A(i,:);
            c_i = c(i);
            r_i = sqrt( (A_i*y_t)^2 + (A_i*nu)^2 );
            
            if abs(c_i) <= r_i
                % Only if |c_m| <= r_m will we get intersections.
                
                alpha_i1_star = atan(abs((A_i*nu)/(A_i*y_t)));
                if A_i*y_t < 0 && A_i*nu < 0
                    alpha_i1 = -pi + alpha_i1_star;
                elseif A_i*y_t >= 0 && A_i*nu < 0
                    alpha_i1 = -alpha_i1_star;
                elseif A_i*y_t >= 0 && A_i*nu >= 0
                    alpha_i1 = alpha_i1_star;
                elseif A_i*y_t < 0 && A_i*nu >= 0
                    alpha_i1 = pi - alpha_i1_star;
                end
                % The angle alpha_i1 only has one value, and the quadrant
                % it resides in is determined by the signs of A_i*y_t and
                % A_i*nu.
                
                alpha_i2_star = acos(abs(c_i)/r_i);
                if c_i > 0
                    alpha_i2 = pi - alpha_i2_star;
                elseif c_i <= 0
                    alpha_i2 = alpha_i2_star;
                end
                % The angle alpha_2 can be positive or negative, so it has 
                % two solutions, thus:
                theta_F(2*i-1) = alpha_i1 - alpha_i2;
                theta_F(2*i)   = alpha_i1 + alpha_i2;
            end
        end
        
        theta_F(isnan(theta_F)) = [];
        % Get rid of NaN values.
        
        theta_F = theta_F - floor(theta_F/(2*pi)) * 2*pi;
        % Put all theta values within the range [0,2pi].
        
        theta_F = sort(theta_F);
        % Place all theta values in ascending order.
        if ~isempty(theta_F)
            theta_F = [theta_F; 2*pi+theta_F(1)];
        end
        % Put the first theta value also at the end so that we have all
        % possible theta ranges from which to look through.
        
        Suitable_Arcs = []; 
        % This will be a matrix wih 2 columns that stores the arcs that
        % correspond to locations within the truncated domain.

        Q = length(theta_F)-1;
        % Q is the total number of arcs to be tested.

        for q = 1:Q
            theta_test = 1/2*(theta_F(q)+theta_F(q+1));
            y_test = y_t*cos(theta_test)+nu*sin(theta_test);
            if min(A*y_test + c)>= 0
                Suitable_Arcs = [Suitable_Arcs; theta_F(q) theta_F(q+1)];
                % Store the arcs within which the new sample can be
                % obtained from.
            end
        end
        
        if isempty(Suitable_Arcs)
            theta_val = rand*2*pi;
            % No constraints intersected the arc - any value along the
            % ellipse can be chosen.           
        else
            [Total_Number_of_Suitable_Arcs,~] = size(Suitable_Arcs);
            % At least one constraint intersected the arc.
            U = rand*sum(diff(Suitable_Arcs'));
            % Sample from the uniform distribution to identify where along
            % the available arcs to place the new value of y_t.
            
            Arc=0;
            while 1
                Arc=Arc+1;
                if U <= Suitable_Arcs(Arc,2)-Suitable_Arcs(Arc,1)
                    theta_val = Suitable_Arcs(Arc,1) + U;
                    break
                end
                U = U - (Suitable_Arcs(Arc,2)-Suitable_Arcs(Arc,1));
                if Arc == Total_Number_of_Suitable_Arcs
                    error('U was not in the desired range')
                end
            end
            % Place the new y_t along one of the available arcs.
        end
        
        y_t = y_t*cos(theta_val)+nu*sin(theta_val);
    end
   y(:,m_sample) = y_t;
end


==> anc/subcode_STMND_Using_Naive_Rejection_Sampling.m <==
function [Z,mu_tau,sigma_tau,x_samples]=subcode_STMND_Using_Naive_Rejection_Sampling(mu,sigma,M_samples,show_progress)
% This script uses naive rejection sampling to obtain samples, and estimate
% the integral Z, mean vector mu_tau and covariance matrix sigma_tau of the
% unit simplex-truncated multivariate normal distribution, associated with 
% the corresponding non-truncated multivariate normal distribution that has
% mean vector mu and covariance matrix sigma.

fractions_complete_to_display = 20;
% This only matters if show_progress is set to true.

f = fractions_complete_to_display;
m_total = 0;
m_STMND = 0;
x_samples = NaN*ones(M_samples,length(mu));
while m_STMND < M_samples
    x = mvnrnd(mu,sigma);
    % Sample from the non-truncated distribution.
    if min(x) >= 0 && sum(x) <= 1
        m_STMND=m_STMND+1;
        x_samples(m_STMND,:) = x;
        % Keep samples only if they are within the truncated region.
        if show_progress == true
            if floor(m_STMND/M_samples*f) ~= ...
                    floor((m_STMND-1)/M_samples*f)
                disp(['Naive rejection sampling method is ' num2str(floor(m_STMND/M_samples*f)/f*100) '% complete.'])
            end
        end
    end
    m_total = m_total+1;  
end
Z = M_samples/m_total;
mu_tau = mean(x_samples)';
sigma_tau = cov(x_samples);

==> anc/subcode_STMND_Using_Semi_Analytical_Method.m <==
function [Z,mu_tau,sigma_tau] = subcode_STMND_Using_Semi_Analytical_Method(mu,sigma,accuracy)
% This script uses the semi-analytical method to estimate
% the integral Z, mean vector mu_tau and covariance matrix sigma_tau of the
% unit simplex-truncated multivariate normal distribution, associated with 
% the corresponding non-truncated multivariate normal distribution that has
% mean vector mu and covariance matrix sigma.

switch accuracy
    case 'standard'
        opt = [];
        % Use this if you want default accuracy for mvncdf computations.
        % i.e. 'TolFun' is 1e-8 when n<4, and 1e-4 when n>=4.
        % This option is good if you want fast results, and you don't 
        % foresee issues arising from the computations.
        
    case 'cautious'
        warning('off','all')
        opt = statset('TolFun',1e-6);
        % Use this if you want more robust accuracy for mvncdf computations
        % when n>=4. However, this option can slow down the calculations
        % A LOT.
        
    otherwise
        error('Unknown accuracy options.')
end
        
Z = 1;
mu_tau_unscaled = mu;
mu_ij_tau_unscaled = sigma + mu*mu';
% All 3 of these are not completely calculated yet, the expressions above
% are only the first term in the sums required for each of these quantities
% (see equations (32-34)). The "unscaled" here means that incomplete
% quantities mu_tau and mu_ij_tau have not yet been divided by the correct
% value of Z (see equations (33-34)).

n = length(mu);
for q = 1:n % For every additional term in the sum in eqns (32-34).
    v_sets = nchoosek(1:n+1,q);
    [v_el,~]=size(v_sets);
    for v = 1:v_el
       T_v = eye(n);
       c_v = -Inf*ones(n,1);
       d_v = Inf*ones(n,1);
       for i = 1:q
           if v_sets(v,i) <= n
               d_v(v_sets(v,i)) = 0;
           else
               for j=1:n
                   if ismember(j,v_sets(v,:)) == false
                       T_v(j,:) = ones(1,n);
                       c_v(j) = 1;
                       break
                   end
               if j == n
                   error('Didnt find the member.')
               end
               end
           end
       end
       % Calculate the T_v, c_v and d_v needed.
       
       Phi = Phi_v(mu,sigma,T_v,c_v,d_v,opt);
       mu_i = mu_i_v(mu,sigma,T_v,c_v,d_v,opt);
       mu_ij = mu_ij_v(mu,sigma,T_v,c_v,d_v,opt);

       Z = Z + (-1)^q * Phi;
       mu_tau_unscaled = mu_tau_unscaled + (-1)^q * mu_i * Phi;
       mu_ij_tau_unscaled = mu_ij_tau_unscaled + (-1)^q * mu_ij * Phi;
       
    end
end
mu_tau = mu_tau_unscaled/Z;
sigma_tau = mu_ij_tau_unscaled/Z - mu_tau*mu_tau';

function out = Phi_v(mu,sigma,T_v,c_v,d_v,opt)
out = mvncdf(c_v-T_v*mu,d_v-T_v*mu,zeros(size(c_v)),T_v*sigma*T_v',opt);
% This function calculates Phi_v according to equation (19).

function out = mu_i_v(mu,sigma,T_v,c_v,d_v,opt)
out = zeros(size(mu));
T_v_inv = inv(T_v);
n = length(c_v);
for i = 1:n
    for j = 1:n
        out(i) = out(i) + T_v_inv(i,j)*E_Wi(T_v*sigma*T_v',c_v-T_v*mu,d_v-T_v*mu,j,opt);
    end
end
out = out + mu;
% This function calculates all elements of mu_i_v according to the n-
% dimensional generalisation of equation (22).


function out = E_Wi(epsilon,a,b,i,opt)
n = length(a);
out = 0;
for j = 1:n
    out = out + epsilon(i,j)*(F(j,a(j),epsilon,a,b,opt)-F(j,b(j),epsilon,a,b,opt));
end
% This function calculates E(W_i;0,epsilon,a,b) according to the n-
% dimensional generalisation of equation (23).
  

function out = F(k,w_k,epsilon,a,b,opt)
if isinf(w_k) == true
    out = 0;
    % The univariate density will be zero if we are evaluating it at an
    % infinite value of w_k.
else
    Z = mvncdf(a,b,zeros(size(a)),epsilon,opt);
    if Z == 0
       out = 0;
       % To avoid NaN's, if the integral is zero it means this F_k() has
       % negligible contribution to the calculation.
    else
        epsilon_kk = epsilon(k,k);
        E = inv(epsilon); E(:,k) = []; E(k,:) = []; epsilon_inv_minusk_minusk = E;
        epsilon_minusk_plusk = epsilon(:,k); epsilon_minusk_plusk(k) = [];
        a_minusk = a; a_minusk(k) = [];
        b_minusk = b; b_minusk(k) = [];
        out = normpdf(w_k,0,sqrt(epsilon_kk)) * mvncdf(a_minusk,b_minusk,w_k*epsilon_minusk_plusk/epsilon_kk,inv(epsilon_inv_minusk_minusk),opt)/Z;
    end
end
% This function calculates F_k(w_k;0,epsilon,a,b) according to equation
% (36).


function out = mu_ij_v(mu,sigma,T_v,c_v,d_v,opt)
n = length(mu);
Ew_Wk = zeros(n,1);
Ew_Wk_Wm = zeros(n,n);
for k = 1:n
    Ew_Wk(k) = E_Wi(T_v*sigma*T_v',c_v-T_v*mu,d_v-T_v*mu,k,opt);
    % Calls the function which calculates expectation E(W_i;0,epsilon,a,b) 
    % according to the n-dimensional generalisation of equation (23).
    for m = 1:n
        Ew_Wk_Wm(k,m) = E_Wk_Wm(T_v*sigma*T_v',c_v-T_v*mu,d_v-T_v*mu,k,m,opt);
        % Calls the function which calculates the expectation
        % E(W_i W_j; 0, epsilon, a, b) according to equation (35).
    end
end

T_v_inv = inv(T_v);
out = mu*mu';
for i = 1:n
    for j = i:n
        % Note we start this at j=i, to avoid duplicate calculations due to
        % the symmetry of the matrix mu_ij_v.
        for k = 1:n
            for m = 1:n
                out(i,j) = out(i,j) + T_v_inv(i,k)*T_v_inv(j,m)*Ew_Wk_Wm(k,m);
            end
        end
        for m = 1:n
            out(i,j) = out(i,j) + mu(i)*T_v_inv(j,m)*Ew_Wk(m);
        end
        for k = 1:n
            out(i,j) = out(i,j) + mu(j)*T_v_inv(i,k)*Ew_Wk(k);
        end
    end
end
% This takes the information from the upper triangular part of the matrix
% mu_ij_v and uses it to population the lower triangular part of mu_ij_v
% (see earlier comment about avoiding duplicate calculations due to the
% symmetry of the matrix mu_ij_v):
out = triu(out) + triu(out,1)';

% This function calculates all mu_ij_v elements according to the
% n-dimensional generalisation of equation (29).


function out = E_Wk_Wm(epsilon,a,b,i,j,opt)
a_mod = a; a_mod(isinf(a_mod)) = 0;
b_mod = b; b_mod(isinf(b_mod)) = 0;
% Modifications to a and b, so that when they are infinite and thereby act
% as factors multipled by zeros, they yield zero.

n = length(a);
out = epsilon(i,j);
for k=1:n
    out = out + epsilon(i,k)*epsilon(j,k)/epsilon(k,k) * ...
        (a_mod(k)*F(k,a(k),epsilon,a,b,opt) - b_mod(k)*F(k,b(k),epsilon,a,b,opt));
    for q = k+1:n
        out = out + ...
            ( epsilon(i,k)/epsilon(k,k)*(epsilon(k,k)*epsilon(j,q) - epsilon(k,q)*epsilon(j,k)) + ...
            epsilon(i,q)/epsilon(q,q)*(epsilon(q,q)*epsilon(j,k) - epsilon(q,k)*epsilon(j,q)) ) * ...
            ( F_ij(k,q,a(k),a(q),epsilon,a,b,opt) + F_ij(k,q,b(k),b(q),epsilon,a,b,opt) ...
            - F_ij(k,q,a(k),b(q),epsilon,a,b,opt) - F_ij(k,q,b(k),a(q),epsilon,a,b,opt) );
    end
end
% This function calculates E(W_i W_j; 0, epsilon, a, b) according to
% equation (35).


function out = F_ij(k,q,w_k,w_q,epsilon,a,b,opt)
if sum(isinf([w_k w_q])) > 0
    out = 0;
    % The bivariate density will be zero if we are evaluating it at an
    % infinite value of w_k or w_q.
else
    Z = mvncdf(a,b,zeros(size(a)),epsilon,opt);
    if Z == 0
        out = 0;
        % To avoid NaN's, if the integral is zero it means this F_ij() has
        % negligible contribution to the calculation.
    else
        % First, obtain rho_{ij}, rho_{ij,m}, and beta_{ij,m}
        n=length(epsilon);
        rho = zeros(n);
        for i = 1:n
            for j = 1:n
                rho(i,j) = epsilon(i,j)/sqrt(epsilon(i,i)*epsilon(j,j));
            end
        end
        % Calculate rho_{ij} according to equation (44).
        
        beta_ijm = zeros(n,n,n);
        rho_ijm = zeros(n,n,n);
        for i = 1:n
            for j = 1:n
                for m = 1:n
                    rho_ijm(i,j,m) = (rho(i,j) - rho(i,m)*rho(j,m)) / ...
                        sqrt( (1 - rho(i,m)^2) * (1- rho(j,m)^2 ) );
                    beta_ijm(i,j,m) = (rho(i,j) - rho(i,m)*rho(j,m)) / ...
                        (1 - rho(j,m)^2);
                end
            end
        end
        % Calculate rho_{ij,m} and beta_{ij,m} according to equations
        % (42) and (43).
        
        % Next, obtain (a_kq_star)_i and (b_kq_star)_i.
        a_kq_star = zeros(n,1);
        b_kq_star = zeros(n,1);
        for i = 1:n
            K = sqrt( (1 - rho(i,q)^2)*(1-rho_ijm(i,k,q)^2) );
            a_kq_star(i) = (a(i)/sqrt(epsilon(i,i)) - beta_ijm(i,k,q)*w_k/sqrt(epsilon(k,k)) - beta_ijm(i,q,k)*w_q/sqrt(epsilon(q,q)))/K;
            b_kq_star(i) = (b(i)/sqrt(epsilon(i,i)) - beta_ijm(i,k,q)*w_k/sqrt(epsilon(k,k)) - beta_ijm(i,q,k)*w_q/sqrt(epsilon(q,q)))/K;
        end
        % Calculate (a_kq_star)_i and (b_kq_star)_i according to equations
        % (39) and (40).
        
        % Next, obtain R_kq.
        R_kq = zeros(n);
        for i = 1:n
           for j = 1:n
               R_kq(i,j) = (rho_ijm(i,j,k) - rho_ijm(i,q,k)*rho_ijm(j,q,k)) / ...
                   sqrt( (1 - rho_ijm(i,q,k)^2) * (1 - rho_ijm(j,q,k)^2) );
           end
        end
        % Calculate all elements rho_{ij,kq} of R_kq according to equation
        % (41).
        
        % Then, remove kth and qth rows/columns of (a_kq_star)_i,
        % (b_kq_star)_i and R_kq for their usage in equation (37).
        a_kq_star_minuskq = a_kq_star; a_kq_star_minuskq([k q]) = [];
        b_kq_star_minuskq = b_kq_star; b_kq_star_minuskq([k q]) = [];
        R_kq_minuskq_minuskq = R_kq;
        R_kq_minuskq_minuskq(:,[k q]) = [];
        R_kq_minuskq_minuskq([k q],:) = [];
        
        % Finally, calculate F_kq(w_k,w_q;0,epsilon,a,b).        
        out = mvnpdf([w_k; w_q],[0; 0],epsilon([k q],[k q])) * ...
              mvncdf(a_kq_star_minuskq,b_kq_star_minuskq,zeros(n-2,1),R_kq_minuskq_minuskq,opt)/Z;
        % This is equations (37) and (38) combined.
    end
end

==> anc/subcode_STMND_Using_Semi_Analytical_Method_Bivariate_Only.m <==
function [Z,mu_tau,sigma_tau] = subcode_STMND_Using_Semi_Analytical_Method_Bivariate_Only(mu,sigma)
% This script uses the semi-analytical method to estimate
% the integral Z, mean vector mu_tau and covariance matrix sigma_tau of the
% unit simplex-truncated bivariate normal distribution, associated with 
% the corresponding non-truncated bivariate normal distribution that has
% mean vector mu and covariance matrix sigma.

T_1 = [1 0; 0 1];  c_1 = [-Inf; -Inf];  d_1 = [0; Inf];
T_2 = [1 0; 0 1];  c_2 = [-Inf; -Inf];  d_2 = [Inf; 0];
T_3 = [1 1; 1 0];  c_3 = [1; -Inf];     d_3 = [Inf; Inf];
T_12 = [1 0; 0 1]; c_12 = [-Inf; -Inf]; d_12 = [0; 0];
T_13 = [1 0; 1 1]; c_13 = [-Inf; 1];    d_13 = [0; Inf];
T_23 = [0 1; 1 1]; c_23 = [-Inf; 1];    d_23 = [0; Inf];
% The transformation matrices T_v, and constraint vectors c_v and d_v, as
% defined in Table 1.

Phi_1 = Phi_v(mu,sigma,T_1,c_1,d_1);
Phi_2 = Phi_v(mu,sigma,T_2,c_2,d_2);
Phi_3 = Phi_v(mu,sigma,T_3,c_3,d_3);
Phi_12 = Phi_v(mu,sigma,T_12,c_12,d_12);
Phi_13 = Phi_v(mu,sigma,T_13,c_13,d_13);
Phi_23 = Phi_v(mu,sigma,T_23,c_23,d_23);
% Calls the function which calculates each Phi_v from equation (19).

Z = 1 - Phi_1 - Phi_2 - Phi_3 + Phi_12 + Phi_13 + Phi_23;
% Calculate integral from equation (15).

mu_1 = mu_i_v(mu,sigma,T_1,c_1,d_1);
mu_2 = mu_i_v(mu,sigma,T_2,c_2,d_2);
mu_3 = mu_i_v(mu,sigma,T_3,c_3,d_3);
mu_12 = mu_i_v(mu,sigma,T_12,c_12,d_12);
mu_13 = mu_i_v(mu,sigma,T_13,c_13,d_13);
mu_23 = mu_i_v(mu,sigma,T_23,c_23,d_23);
% Calls the function which calculates each mu_i_v from equation (22).

mu_tau = (mu - Phi_1*mu_1 - Phi_2*mu_2 - Phi_3*mu_3 ...
    + Phi_12*mu_12 + Phi_13*mu_13 + Phi_23*mu_23)/Z;
% Calculate mu_T from equation (20).

mu_ij_1 = mu_ij_v(mu,sigma,T_1,c_1,d_1);
mu_ij_2 = mu_ij_v(mu,sigma,T_2,c_2,d_2);
mu_ij_3 = mu_ij_v(mu,sigma,T_3,c_3,d_3);
mu_ij_12 = mu_ij_v(mu,sigma,T_12,c_12,d_12);
mu_ij_13 = mu_ij_v(mu,sigma,T_13,c_13,d_13);
mu_ij_23 = mu_ij_v(mu,sigma,T_23,c_23,d_23);
% Calls the function which calculates each mu_ij_v from equation (29).

mu_tau_ij = 1/Z * (sigma + mu*mu' - Phi_1*mu_ij_1 - Phi_2*mu_ij_2 - Phi_3*mu_ij_3 ...
    + Phi_12*mu_ij_12 + Phi_13*mu_ij_13 + Phi_23*mu_ij_23);
% Calculate all (mu_tau)_ij elements from equations (26) and (27).

sigma_tau = mu_tau_ij - mu_tau*mu_tau';
% Calculate sigma_tau from (sigma_tau)ij = (mu_tau)ij - (mu_tau)i (mu_tau)j.


function out = Phi_v(mu,sigma,T_v,c_v,d_v)
out = mvncdf(c_v-T_v*mu,d_v-T_v*mu,[0; 0],T_v*sigma*T_v');
% This function calculates Phi_v according to equation (19).

function out = mu_i_v(mu,sigma,T_v,c_v,d_v)
out = zeros(2,1);
T_v_inv = inv(T_v);
for i = 1:2
    out(i) = T_v_inv(i,1)*E_Wi(T_v*sigma*T_v',c_v-T_v*mu,d_v-T_v*mu,1) + ...
        T_v_inv(i,2)*E_Wi(T_v*sigma*T_v',c_v-T_v*mu,d_v-T_v*mu,2) + mu(i);
end
% This function calculates both elements of mu_i_v according to equation (22).


function out = E_Wi(epsilon,a,b,i)
out = epsilon(i,1)*(F(1,a(1),epsilon,a,b)-F(1,b(1),epsilon,a,b)) + ...
    epsilon(i,2)*(F(2,a(2),epsilon,a,b)-F(2,b(2),epsilon,a,b));
% This function calculates E(W_i;0,epsilon,a,b) according to equation (23).

function out = F(k,w_k,epsilon,a,b)
if isinf(w_k) == true
    out = 0;
    % The univariate density will be zero if we are evaluating it at an
    % infinite value of x_k.
else
    Z = mvncdf(a,b,[0; 0],epsilon);
    if Z == 0
        out = 0;
        % To avoid NaN's, if the integral is zero it means this F() has
        % negligible contribution to the calculation.
    else
        if k == 1
            out = normpdf(w_k,0,sqrt(epsilon(1,1))) * (normcdf(b(2),w_k*epsilon(1,2)/epsilon(1,1),sqrt(det(epsilon)/epsilon(1,1))) ...
                -  normcdf(a(2),w_k*epsilon(1,2)/epsilon(1,1),sqrt(det(epsilon)/epsilon(1,1)))) / Z;
            % Equation (24).
        elseif k == 2
            out = normpdf(w_k,0,sqrt(epsilon(2,2))) * (normcdf(b(1),w_k*epsilon(1,2)/epsilon(2,2),sqrt(det(epsilon)/epsilon(2,2))) ...
                -  normcdf(a(1),w_k*epsilon(1,2)/epsilon(2,2),sqrt(det(epsilon)/epsilon(2,2)))) / Z;
            % Equation (25).
        end
    end
end

function out = mu_ij_v(mu,sigma,T_v,c_v,d_v)
Ew_Wk = zeros(2,1);
Ew_Wk_Wm = zeros(2,2);
for k = 1:2
    Ew_Wk(k) = E_Wi(T_v*sigma*T_v',c_v-T_v*mu,d_v-T_v*mu,k);
    % Calls the function which calculates expectation E(W_i;0,epsilon,a,b) 
    % according to equation (23).
    
    for m = 1:2
        Ew_Wk_Wm(k,m) = E_Wk_Wm(T_v*sigma*T_v',c_v-T_v*mu,d_v-T_v*mu,k,m);
        % Calls the function which calculates the expectation
        % E(W_i W_j; 0, epsilon, a, b) according to equation (30).
    end
end

T_v_inv = inv(T_v);
out = mu*mu';
for i = 1:2
    for j = i:2
        % Note we start this at j=i, to avoid duplicate calculations due to
        % the symmetry of the matrix mu_ij_v.
        for k = 1:2
            for m = 1:2
                out(i,j) = out(i,j) + T_v_inv(i,k)*T_v_inv(j,m)*Ew_Wk_Wm(k,m);
            end
        end
        for m = 1:2
            out(i,j) = out(i,j) + mu(i)*T_v_inv(j,m)*Ew_Wk(m);
        end
        for k = 1:2
            out(i,j) = out(i,j) + mu(j)*T_v_inv(i,k)*Ew_Wk(k);
        end
    end
end
% This takes the information from the upper triangular part of the matrix
% mu_ij_v and uses it to population the lower triangular part of mu_ij_v
% (see earlier comment about avoiding duplicate calculations due to the
% symmetry of the matrix mu_ij_v):
out = [out(1,1) out(1,2); out(1,2) out(2,2)];
% This function calculates mu_ij_v according to equation (29).

function out = E_Wk_Wm(epsilon,a,b,i,j)

a_mod = a; a_mod(isinf(a_mod)) = 0;
b_mod = b; b_mod(isinf(b_mod)) = 0;
% Modifications to a and b, so that when they are infinite and thereby act
% as factors multipled by zeros, they yield zero.

out = epsilon(i,j) + ...
    epsilon(i,1)*epsilon(j,1)/epsilon(1,1) * ( a_mod(1)*F(1,a(1),epsilon,a,b) - b_mod(1)*F(1,b(1),epsilon,a,b)) + ...
    epsilon(i,2)*epsilon(j,2)/epsilon(2,2) * ( a_mod(2)*F(2,a(2),epsilon,a,b) - b_mod(2)*F(2,b(2),epsilon,a,b)) + ...
    (epsilon(i,1)/epsilon(1,1) * (epsilon(1,1)*epsilon(j,2) - epsilon(1,2)*epsilon(j,1)) + ...
    epsilon(i,2)/epsilon(2,2) * (epsilon(2,2)*epsilon(j,1) - epsilon(1,2)*epsilon(j,2)) ) * ...
    (F_12(a,epsilon,a,b) + F_12(b,epsilon,a,b) - F_12([a(1); b(2)],epsilon,a,b) - F_12([b(1); a(2)],epsilon,a,b) );
% This function calculates E(W_i W_j; 0, epsilon, a, b) according to
% equation (30).

function out = F_12(w,epsilon,a,b)
if sum(isinf(w)) > 0
    out = 0;
    % The bivariate density will be zero if we are evaluating it at an
    % infinite value of x_1 or x_2.
else
    Z = mvncdf(a,b,[0; 0],epsilon);
    if Z == 0
        out = 0;
        % To avoid NaN's, if the integral is zero it means this F_12() has
        % negligible contribution to the calculation.
    else
        out = mvnpdf(w,[0; 0],epsilon)/Z;
    end
end
% This function calculates F_12(w1,w2;0,epsilon,a,b) according to equation (31).

